Memory Planning for Deep Neural Networks

We study memory allocation patterns in DNNs during inference, in the context of large-scale systems. We observe that such memory allocation patterns, in the context of multi-threading, are subject to high latencies, due to \texttt{mutex} contention in the system memory allocator. Latencies incurred due to such \texttt{mutex} contention produce undesirable bottlenecks in user-facing services. Thus, we propose a "memorization" based technique, \texttt{MemoMalloc}, for optimizing overall latency, with only moderate increases in peak memory usage. Specifically, our technique consists of a runtime component, which captures all allocations and uniquely associates them with their high-level source operation, and a static analysis component, which constructs an efficient allocation "plan". We present an implementation of \texttt{MemoMalloc} in the PyTorch deep learning framework and evaluate memory consumption and execution performance on a wide range of DNN architectures. We find that \texttt{MemoMalloc} outperforms state-of-the-art general purpose memory allocators, with respect to DNN inference latency, by as much as 40\%.

==> figures/alloc_distributions/plot.py <==
import glob
import os

# tmpl = r"""\begin{figure}[H]
#   \centering
#     \includegraphics[width=.47\linewidth]{figures/alloc_distributions/nnn.1.pdf}
#   \caption{Allocation distributions for \texttt{mmm} with $\texttt{batch\_size} = 1$.}
# \end{figure}"""

subtmpl = r"""\begin{subfigure}{.47\textwidth}
      \centering
      \includegraphics[width=\textwidth]{figures/alloc_distributions/nnn.1.pdf}
      \subcaption*{Allocation distributions for $\texttt{mmm}$}
  \end{subfigure}%"""

tmpl = r"""\begin{figure}[H]
  \centering
  aaa
  \hfill
  bbb
  \vskip\baselineskip   
  ccc
  \hspace*{\fill}%
  ddd
\end{figure}"""

cap = []

for f in glob.glob("*.pdf"):
    model, batch_size, _ = f.split(".")
    if batch_size != "1":
        continue
    
    # if not os.path.isfile(f.replace(".1.", ".2.")):
    #     continue
    # if not os.path.isfile(f.replace(".1.", ".4.")):
    #     continue
    # if not os.path.isfile(f.replace(".1.", ".8.")):
    #     continue
    model_n = model.replace("_", r"\_")
    cap.append(
        (model, model_n)
    )
    if len(cap) == 4:
        # print(cap)
        cap = [subtmpl.replace("nnn", nnn).replace("mmm", mmm) for nnn, mmm in cap]
        # print(cap)
        print(
            tmpl.replace("aaa", cap[0]).replace("bbb", cap[1]).replace("ccc", cap[2]).replace("ddd", cap[3])
        )
        cap = []
